On the Surprising Efficacy of Distillation as an Alternative to Pre-Training Small Models

In this paper, we propose that small models may not need to absorb the cost of pre-training to reap its benefits. Instead, they can capitalize on the astonishing results achieved by modern, enormous models to a surprising degree. We observe that, when distilled on a task from a pre-trained teacher model, a small model can achieve or surpass the performance it would achieve if it was pre-trained then finetuned on that task. To allow this phenomenon to be easily leveraged, we establish a connection reducing knowledge distillation to modern contrastive learning, opening two doors: (1) vastly different model architecture pairings can work for the distillation, and (2) most contrastive learning algorithms rooted in the theory of Noise Contrastive Estimation can be easily applied and used. We demonstrate this paradigm using pre-trained teacher models from open-source model hubs, Transformer and convolution based model combinations, and a novel distillation algorithm that massages the Alignment/Uniformity perspective of contrastive learning by Wang & Isola (2020) into a distillation objective. We choose this flavor of contrastive learning due to its low computational cost, an overarching theme of this work. We also observe that this phenomenon tends not to occur if the task is data-limited. However, this can be alleviated by leveraging yet another scale-inspired development: large, pre-trained generative models for dataset augmentation. Again, we use an open-source model, and our rudimentary prompts are sufficient to boost the small model`s performance. Thus, we highlight a training method for small models that is up to 94% faster than the standard pre-training paradigm without sacrificing performance. For practitioners discouraged from fully utilizing modern foundation datasets for their small models due to the prohibitive scale, we believe our work keeps that door open.

==> plots2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plt.rc('axes', titlesize=14)     # fontsize of the axes title\n",
    "# plt.rc('axes', labelsize=14)    # fontsize of the x and y labels\n",
    "\n",
    "ds = ('CIFAR-10', 'CIFAR-100', 'MIT-67', 'CUB-2011', 'Caltech-101', 'DTD')\n",
    "vals = {\n",
    "    'T-FR': (93.05, 72.97, 53.06, 46.01, 78.64, 40.58),\n",
    "    'T-LP': (77.3, 53.65, 72.39, 63.26, 92.94, 65.96),\n",
    "    'A/U-FR': (94.25, 75.83, 59.25, 52.99, 81.92, 42.87),\n",
    "    'A/U-LP': (92.66, 75.8, 67.09, 67.45, 87.74, 52.71),\n",
    "}\n",
    "\n",
    "x = np.arange(len(ds))  # the label locations\n",
    "width = 0.2  # the width of the bars\n",
    "multiplier = 0\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(20, 6))\n",
    "\n",
    "for attribute, measurement in vals.items():\n",
    "    offset = width * multiplier\n",
    "    rects = ax.bar(x + offset, measurement, width, label=attribute)\n",
    "    ax.bar_label(rects, padding=3, fontsize=12)\n",
    "    multiplier += 1\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Accuracy (%)', fontsize=14)\n",
    "ax.set_title('Assistance from a Fresh vs. Pre-Trained Teacher', fontsize=22)\n",
    "ax.set_xticks(x + width, ds, fontsize=18)\n",
    "ax.legend(ncols=4, loc='upper center', fontsize=14)\n",
    "ax.set_ylim(0, 100)\n",
    "\n",
    "plt.savefig(\"./imgs/testing-teacher.pdf\", format=\"pdf\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ds = ('CIFAR-10', 'CIFAR-100')\n",
    "vals = {\n",
    "    'w/ teacher head': (92.66, 75.8),\n",
    "    'w/o teacher head': (94.13, 74.7),\n",
    "}\n",
    "\n",
    "x = np.arange(len(ds))  # the label locations\n",
    "width = 0.33  # the width of the bars\n",
    "multiplier = 0\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(7, 7))\n",
    "\n",
    "for attribute, measurement in vals.items():\n",
    "    offset = width * multiplier\n",
    "    rects = ax.bar(x + offset, measurement, width, label=attribute)\n",
    "    ax.bar_label(rects, padding=3)\n",
    "    multiplier += 1\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Accuracy (%)', fontsize=14)\n",
    "ax.set_title('Effect of Including Teacher Head', fontsize=18)\n",
    "ax.set_xticks(x + width / 2, ds, fontsize=14)\n",
    "ax.legend(fontsize=14)\n",
    "ax.set_ylim(0, 100)\n",
    "\n",
    "plt.savefig(\"./imgs/testing-head.pdf\", format=\"pdf\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "torch",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

